Reinforcing Action Policies by Prophesying

Vision-Language-Action (VLA) policies excel in aligning language, perception, and robot control. However, most VLAs are trained purely by imitation, which overfits to demonstrations, and is brittle under distribution shift. Reinforcement learning (RL) directly optimizes task reward and thus addresses this misalignment, but real-robot interaction is expensive and conventional simulators are hard to engineer and transfer. We address both data efficiency and optimization stability in VLA post-training via a learned world model and an RL procedure tailored to flow-based action heads. Specifically, we first introduce Prophet, a unified action-to-video robot world model pretrained on large-scale, heterogeneous robot data to learn reusable action-outcome dynamics and then few-shot adapted to new robots, objects, and environments, yielding a rollout-ready simulator. Upon Prophet, we reinforce action policies with our proposed FlowScale, which couples Flow-GRPO with intrinsic stepwise reweighting to stabilize gradients. Together, our solution provides a practical, data- and compute-efficient path to VLA post-training. Experiments show 5-17% success gains on public benchmarks and 24-30% on real robots across diverse VLA backbones.

==> scripts/plot_iterative_rl.py <==
#!/usr/bin/env python3
"""Render the iterative-RL result using the RL-baseline chart style."""

from pathlib import Path

import matplotlib.pyplot as plt


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "figs" / "iterative_rl.pdf"

STAGES = ["SFT", "Round 1", "Round 2", "Round 3"]
INCREMENTS = [29.2, 13.8, 2.8, 8.4]
TOTALS = [29.2, 43.0, 45.8, 54.2]

# Exact fill colors sampled from figs/rl_baseline_comparison.pdf.
COLORS = ["#8ea3b5", "#b79a72", "#d46a4c", "#397bb8"]
EDGES = ["#5e7485", "#7e6747", "#934530", "#225782"]
HATCHES = [None, "//", "..", None]
LABELS = ["Pi0.5 SFT", "RL Round 1", "RL Round 2", "RL Round 3"]


def main() -> None:
    plt.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 10,
            "axes.labelsize": 11,
            "xtick.labelsize": 10,
            "ytick.labelsize": 10,
            "legend.fontsize": 9,
            "pdf.fonttype": 42,
        }
    )

    fig, ax = plt.subplots(figsize=(7.5, 2.8))
    x = list(range(len(STAGES)))
    width = 0.40

    bottoms = [0.0] * len(STAGES)
    for component, (height, color, edge, hatch, label) in enumerate(
        zip(INCREMENTS, COLORS, EDGES, HATCHES, LABELS)
    ):
        component_heights = [height if stage >= component else 0.0 for stage in x]
        ax.bar(
            x,
            component_heights,
            width,
            bottom=bottoms,
            color=color,
            edgecolor=edge,
            linewidth=1.0,
            hatch=hatch,
            label=label,
            zorder=3,
        )
        for stage in x:
            bottoms[stage] += component_heights[stage]

    # Total success rates above bars.
    for stage, total in enumerate(TOTALS):
        ax.text(stage, total + 1.0, f"{total:.1f}", ha="center", va="bottom", fontsize=10)

    # Per-round improvements inside the newly added segments.
    for stage in range(1, len(STAGES)):
        segment_bottom = sum(INCREMENTS[:stage])
        ax.text(
            stage,
            segment_bottom + INCREMENTS[stage] / 2,
            f"+{INCREMENTS[stage]:.1f}",
            ha="center",
            va="center",
            fontsize=8,
            fontweight="bold",
            color="white" if stage in (2, 3) else "#4f402d",
            zorder=4,
        )

    ax.set_ylabel("Success rate (%)")
    ax.set_xticks(x, STAGES)
    ax.set_ylim(0, 62)
    ax.set_yticks([0, 20, 40, 60])
    ax.grid(axis="y", color="#e5e7ea", linewidth=0.8, zorder=0)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_color("#8ea3b5")
    ax.spines["bottom"].set_color("#8ea3b5")
    ax.tick_params(axis="both", length=0, colors="#303030")
    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, 1.18),
        ncol=4,
        frameon=False,
        handlelength=1.3,
        columnspacing=1.0,
        handletextpad=0.4,
    )

    fig.tight_layout(pad=0.4)
    fig.savefig(OUTPUT, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


if __name__ == "__main__":
    main()

